Primes with restricted digits

Let $a_0\in\{0,\dots,9\}$. We show there are infinitely many prime numbers which do not have the digit $a_0$ in their decimal expansion. The proof is an application of the Hardy-Littlewood circle method to a binary problem, and rests on obtaining suitable `Type I' and `Type II' arithmetic information for use in Harman's sieve to control the minor arcs. This is obtained by decorrelating Diophantine conditions which dictate when the Fourier transform of the primes is large from digital conditions which dictate when the Fourier transform of numbers with restricted digits is large. These estimates rely on a combination of the geometry of numbers, the large sieve and moment estimates obtained by comparison with a Markov process.

==> anc/EigenvalueEstimates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49856,       1147]
NotebookOptionsPosition[     46600,       1055]
NotebookOutlinePosition[     46941,       1070]
CellTagsIndexPosition[     46898,       1067]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "=", "10"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Base", " ", "q"}], "=", "10"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "=", "5"}], ";"}], "   ", 
  RowBox[{"(*", 
   RowBox[{"Excluded", " ", "digit"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "4"}], ";", "  ", 
   RowBox[{"(*", 
    RowBox[{"Level", " ", "of", " ", "numerical", " ", "approximation"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}], "*", "2", "*", "Pi", "*", "t"}],
             "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "q", "*", "t"}], "]"}], "+", "1", 
           "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "b", "*", "t"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "+", "1"}], ")"}], "t"}], "]"}]}], ")"}], "^", 
         "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "t"}], "]"}]}]}], ")"}], "^", 
         "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "q", "*", "t"}], "]"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "*", "Pi", "*", "b", "*", "t"}], "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "+", "1"}], ")"}], "*", "t"}], "]"}]}], ")"}], "^",
          "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "t"}], "]"}]}]}], ")"}], "^", 
         "2"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"q", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"F", 
    RowBox[{"(", 
     RowBox[{"t", ",", "b"}], ")"}], " ", "is", " ", "the", " ", "absolute", 
    " ", "value", " ", "of", " ", "the", " ", "Fourier", " ", "transform", 
    " ", "of", " ", "the", " ", "set", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "..", ",", 
      RowBox[{"q", "-", "1"}]}], "}"}], " ", "with", " ", "a_", "0", " ", 
    "removed"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}], "*", "2", "*", "Pi", "*", "t"}],
             "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "q", "*", "t"}], "]"}], "+", "1", 
           "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "b", "*", "t"}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "+", "1"}], ")"}], "t"}], "]"}]}], ")"}], "^", 
         "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "t"}], "]"}]}]}], ")"}], "^", 
         "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "q", "*", "t"}], "]"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "*", "Pi", "*", "b", "*", "t"}], "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "-", "1"}], ")"}], "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", 
             RowBox[{"(", 
              RowBox[{"b", "+", "1"}], ")"}], "*", "t"}], "]"}]}], ")"}], "^",
          "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "*", "Pi", "*", "t"}], "]"}]}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "-", "1"}], ")"}], "^", "2"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"G", 
     RowBox[{"(", "t", ")"}], " ", "is", " ", "F", 
     RowBox[{
      RowBox[{"(", "t", ")"}], "^", "2"}]}], ",", " ", 
    RowBox[{
    "the", " ", "squared", " ", "absolute", " ", "value", " ", "of", " ", 
     "Fourier", " ", "transform", " ", "of", " ", "the", " ", "set", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "..", ",", 
       RowBox[{"q", "-", "1"}]}], "}"}], " ", "with", " ", "a_", "0", " ", 
     "removed"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", "t_", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"G", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"H", "[", "t", "]"}], " ", "is", " ", "the", " ", "derivative", 
    " ", "of", " ", 
    RowBox[{
     RowBox[{"G", "[", "t", "]"}], ".", " ", "The"}], " ", "absolute", " ", 
    "value", " ", "of", " ", "the", " ", "Fourier", " ", "transform", " ", 
    "is", " ", "monotonic", " ", "on", " ", "an", " ", "interval", " ", 
    "unless", " ", "H", " ", "has", " ", "a", " ", "root", " ", "in", " ", 
    "that", " ", "interval"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApproxMaxima", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.16", ",", "0.27", ",", "0.38", ",", "0.49", ",", 
        RowBox[{"1", "-", "0.38"}], ",", 
        RowBox[{"1", "-", "0.26"}], ",", 
        RowBox[{"1", "-", "0.16"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.23", ",", "0.33", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.33"}], ",", 
        RowBox[{"1", "-", "0.23"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.23", ",", "0.35", ",", "0.49", ",", 
        RowBox[{"1", "-", "0.35"}], ",", 
        RowBox[{"1", "-", "0.23"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.24", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.24"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.24", ",", "0.35", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.35"}], ",", 
        RowBox[{"1", "-", "0.24"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.24", ",", "0.35", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.35"}], ",", 
        RowBox[{"1", "-", "0.24"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.24", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.24"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.23", ",", "0.35", ",", "0.49", ",", 
        RowBox[{"1", "-", "0.35"}], ",", 
        RowBox[{"1", "-", "0.23"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.14", ",", "0.23", ",", "0.33", ",", "0.45", ",", 
        RowBox[{"1", "-", "0.45"}], ",", 
        RowBox[{"1", "-", "0.33"}], ",", 
        RowBox[{"1", "-", "0.23"}], ",", 
        RowBox[{"1", "-", "0.14"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.16", ",", "0.27", ",", "0.38", ",", "0.49", ",", 
        RowBox[{"1", "-", "0.38"}], ",", 
        RowBox[{"1", "-", "0.26"}], ",", 
        RowBox[{"1", "-", "0.16"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ApproxMaxima", "[", 
      RowBox[{"[", 
       RowBox[{"b", "+", "1"}], "]"}], "]"}], " ", "gives", " ", "a", " ", 
     "list", " ", "of", " ", "the", " ", "approximate", " ", "locations", " ",
      "of", " ", "the", " ", "maxima", " ", "of", " ", "G", 
     RowBox[{"(", "t", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "and", " ", "so", " ", "also", " ", "maxima", " ", "of", " ", "F", 
       RowBox[{"(", "t", ")"}]}], ")"}], " ", "in", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], ",", " ", 
    RowBox[{"exluding", " ", "the", " ", "point", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Maxima", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"t", "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"H", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"ApproxMaxima", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"b", "+", "1"}], ",", "i"}], "]"}], "]"}]}], "}"}], ",",
          
         RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"ApproxMaxima", "[", 
          RowBox[{"[", 
           RowBox[{"b", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "List", " ", "of", " ", "accurate", " ", "locations", " ", "of", " ", 
    "maxima", " ", "of", " ", "G", 
    RowBox[{"(", "t", ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaxVals", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"Maxima", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "10"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Maxima", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "List", " ", "of", " ", "values", " ", "of", " ", "F", " ", "at", " ", 
    "the", " ", "local", " ", "maxima"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fsup", "[", 
    RowBox[{"t_", ",", "ep_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "t", "\[LessEqual]", 
       RowBox[{"ep", "/", "2"}]}], "||", 
      RowBox[{
       RowBox[{"1", "-", "ep"}], "<=", "t", "<=", "1"}]}], ",", "1", ",", 
     RowBox[{"Apply", "[", 
      RowBox[{"Which", ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"t", "<", 
               RowBox[{"Maxima", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "<", 
               RowBox[{"t", "+", "ep"}]}], ",", 
              RowBox[{"MaxVals", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "Maxima", "]"}]}], "}"}]}], "]"}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"True", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Max", "[", 
              RowBox[{
               RowBox[{"F", "[", "t", "]"}], ",", 
               RowBox[{"F", "[", 
                RowBox[{"t", "+", "ep"}], "]"}]}], "]"}], ",", "10"}], 
            "]"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Fsup", 
     RowBox[{"(", 
      RowBox[{"t", ",", "e"}], ")"}], " ", "gives", " ", "the", " ", 
     "largest", " ", "value", " ", "of", " ", "F", " ", "on", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"t", ",", 
       RowBox[{"t", "+", "e"}]}], "]"}], " ", "of", " ", "length", " ", 
     RowBox[{"e", ".", " ", "If"}], " ", "F", " ", "has", " ", "a", " ", 
     "local", " ", "maximum", " ", "on", " ", "this", " ", "interval", " ", 
     "then", " ", "it", " ", "gives", " ", "this", " ", "maximum"}], ",", " ", 
    RowBox[{
    "otherwise", " ", "F", " ", "is", " ", "monontonic", " ", "and", " ", 
     "so", " ", "it", " ", "is", " ", "the", " ", "larger", " ", "of", " ", 
     "the", " ", "two", " ", 
     RowBox[{"endpoints", ".", " ", "Assumes"}], " ", "that", " ", "e", " ", 
     "is", " ", "small", " ", "enough", " ", "so", " ", "that", " ", "there", 
     " ", "is", " ", "only", " ", "one", " ", "local", " ", "maximum", " ", 
     "in", " ", "any", " ", "such", " ", "interval"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.657637562213814*^9, 3.657637695007606*^9}, {
   3.6576377680673842`*^9, 3.657637834200832*^9}, {3.6576379853703823`*^9, 
   3.657638003449441*^9}, {3.657638186818924*^9, 3.65763818725626*^9}, {
   3.657638280626546*^9, 3.6576382996653805`*^9}, {3.6576384702356734`*^9, 
   3.6576384702997117`*^9}, 3.657639048276226*^9, 3.657639640970225*^9, {
   3.657639799052767*^9, 3.657639799562129*^9}, {3.6576399015163817`*^9, 
   3.657639904196429*^9}, 3.6576400002680907`*^9, {3.6576402276045833`*^9, 
   3.6576402280979643`*^9}, {3.6576405687214136`*^9, 
   3.6576405690506477`*^9}, {3.657645616070586*^9, 3.657645618845358*^9}, {
   3.657645886511384*^9, 3.6576458866780453`*^9}, {3.6576459579796467`*^9, 
   3.657645958323431*^9}, {3.6576460391492968`*^9, 3.657646132357523*^9}, {
   3.6576514000011997`*^9, 3.657651490899399*^9}, {3.6576517450679364`*^9, 
   3.6576517837051463`*^9}, {3.6576533054188166`*^9, 
   3.6576533209712467`*^9}, {3.6576533776363516`*^9, 
   3.6576534229802337`*^9}, {3.657654949730451*^9, 3.657654967612087*^9}, {
   3.65766458603012*^9, 3.657664633474411*^9}, {3.6576646980353327`*^9, 
   3.657664754179839*^9}, {3.65766862931498*^9, 3.657668633811788*^9}, {
   3.657668722788946*^9, 3.6576687229605465`*^9}, {3.6576687939912724`*^9, 
   3.657668815897711*^9}, {3.657668888481642*^9, 3.657668889214843*^9}, {
   3.6576689780587997`*^9, 3.6576689781835995`*^9}, {3.6576690232890806`*^9, 
   3.657669023897482*^9}, {3.657730505832488*^9, 3.6577305101722965`*^9}, {
   3.657732465675618*^9, 3.657732465816018*^9}, {3.657732997741353*^9, 
   3.6577329978349533`*^9}, {3.6577330381066236`*^9, 
   3.6577330670838747`*^9}, {3.6577331159717607`*^9, 3.657733116112161*^9}, {
   3.6577332564200087`*^9, 3.6577332566082087`*^9}, {3.6577333203639207`*^9, 
   3.657733320613521*^9}, {3.65773339958326*^9, 3.65773339972366*^9}, {
   3.657733599915214*^9, 3.657733600024414*^9}, {3.65773367134614*^9, 
   3.6577336714709396`*^9}, {3.6577363472886844`*^9, 3.657736347803485*^9}, {
   3.657736932311714*^9, 3.6577369324209146`*^9}, {3.6577370291620846`*^9, 
   3.657737032003289*^9}, {3.6577370977870045`*^9, 3.657737097896205*^9}, {
   3.65773738325911*^9, 3.65773738333711*^9}, {3.6577377091502867`*^9, 
   3.6577377450745497`*^9}, {3.657737826335492*^9, 3.6577378267878933`*^9}, {
   3.657737930857679*^9, 3.657737957960926*^9}, {3.6577380565584993`*^9, 
   3.6577380570889006`*^9}, {3.657807338324581*^9, 3.6578073384337816`*^9}, {
   3.65780749226565*^9, 3.6578074937788525`*^9}, {3.657809355756299*^9, 
   3.6578093564583*^9}, {3.6578105895800505`*^9, 3.6578106103748865`*^9}, {
   3.6578111676405067`*^9, 3.657811168168536*^9}, {3.6578130431155405`*^9, 
   3.6578130528051577`*^9}, {3.657813091583226*^9, 3.6578131047224493`*^9}, {
   3.657813440131043*^9, 3.6578134534408665`*^9}, {3.658750328549738*^9, 
   3.658750331456953*^9}, {3.6587573755144577`*^9, 3.6587573779205203`*^9}, {
   3.6587574179145203`*^9, 3.658757419702882*^9}, {3.658757543989772*^9, 
   3.6587575441370716`*^9}, {3.658757682648135*^9, 3.6587576842685094`*^9}, {
   3.658757865351568*^9, 3.658757867819353*^9}, {3.6587639015399227`*^9, 
   3.6587639033123116`*^9}, {3.6588259903370085`*^9, 
   3.6588259911370544`*^9}, {3.659028758931467*^9, 3.6590287594104943`*^9}, {
   3.6590322994104877`*^9, 3.659032300212534*^9}, {3.6591142894935694`*^9, 
   3.659114289869591*^9}, {3.659115407061681*^9, 3.659115419151372*^9}, {
   3.6591158707700005`*^9, 3.6591158712420273`*^9}, {3.6591292631617603`*^9, 
   3.659129263625787*^9}, {3.6642175850093226`*^9, 3.6642175858109913`*^9}, {
   3.66549527628918*^9, 3.665495280446477*^9}, {3.66549534460207*^9, 
   3.665495533881599*^9}, {3.6654955757718306`*^9, 3.66549563289823*^9}, {
   3.6654957416110153`*^9, 3.6654958289916077`*^9}, {3.6667013862116404`*^9, 
   3.666701492551642*^9}, {3.6667017665738015`*^9, 3.6667017807230864`*^9}, 
   3.666703246930204*^9, {3.6667032998416023`*^9, 3.6667033487135963`*^9}, {
   3.6667035221097536`*^9, 3.666703524726971*^9}, {3.668500470464859*^9, 
   3.668501021826493*^9}, {3.6685032154551477`*^9, 3.66850321933274*^9}, {
   3.668503309611616*^9, 3.668503309863119*^9}, {3.6685036470775623`*^9, 
   3.6685036514162316`*^9}, {3.668503686981168*^9, 3.6685037539258013`*^9}, {
   3.6685037912134323`*^9, 3.6685039570278273`*^9}, {3.668503994692912*^9, 
   3.6685041498912315`*^9}, {3.6685041909591184`*^9, 
   3.6685044382586975`*^9}, {3.6685044690004063`*^9, 3.668504544696488*^9}, {
   3.6685045884267607`*^9, 3.668504596250554*^9}, {3.668504768938221*^9, 
   3.668504773980384*^9}, {3.6685049288640223`*^9, 3.6685049586507025`*^9}, {
   3.6685051700991707`*^9, 3.6685051787790546`*^9}, {3.6685052207317815`*^9, 
   3.6685052511934595`*^9}, {3.6685053372952385`*^9, 
   3.6685053773237567`*^9}, {3.66850542648027*^9, 3.6685054266582904`*^9}, {
   3.668505537727112*^9, 3.668505537930961*^9}, {3.668506482385709*^9, 
   3.6685065011933746`*^9}, 3.668506558035973*^9, {3.66850662326536*^9, 
   3.668506632130208*^9}, {3.668506709587524*^9, 3.668506764492976*^9}, {
   3.668506794826659*^9, 3.6685067969141207`*^9}, {3.668506834732129*^9, 
   3.6685068598412504`*^9}, {3.668506897562307*^9, 3.6685070628561535`*^9}, {
   3.6685083129395857`*^9, 3.6685083179950466`*^9}, {3.6685104232924843`*^9, 
   3.6685104492033925`*^9}, {3.668510912995187*^9, 3.6685110256046424`*^9}, {
   3.6685110895884423`*^9, 3.6685111100578337`*^9}, {3.6687707461782217`*^9, 
   3.668770746334222*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Msparse", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"x", ",", 
            RowBox[{"q", "^", "J"}]}], "]"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"x", "/", "q"}], "]"}], "+", "1"}]}], "}"}], "\[Rule]", 
       RowBox[{"Fsup", "[", 
        RowBox[{
         RowBox[{"x", "/", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"J", "+", "1"}], ")"}]}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"J", "+", "1"}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"J", "+", "1"}], ")"}]}], "-", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Create", " ", "matrix", " ", 
    RowBox[{"10", "^", "J"}], " ", "by", " ", 
    RowBox[{"10", "^", "J"}], " ", "matrix", " ", "M_", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Takes", " ", "about", " ", "15", " ", "minutes", " ", "to", " ", 
     "compute", " ", "Msparse", " ", "when", " ", "J"}], "=", 
    RowBox[{
    "4", " ", "on", " ", "a", " ", "core", " ", "M", " ", "laptop"}]}], " ", 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.657637743507699*^9, 3.6576377484164724`*^9}, {
   3.657647205550292*^9, 3.6576472060086355`*^9}, {3.6576548871253347`*^9, 
   3.657654894070347*^9}, {3.657654934223024*^9, 3.6576549405410347`*^9}, {
   3.6576575527328424`*^9, 3.6576575534958763`*^9}, {3.657733071672283*^9, 
   3.657733081955701*^9}, {3.657733158803836*^9, 3.6577331659662485`*^9}, {
   3.6578087727520823`*^9, 3.6578087823772993`*^9}, 3.657808875322261*^9, 
   3.657809375365533*^9, {3.6578104747326503`*^9, 3.657810492547881*^9}, {
   3.657811143132985*^9, 3.6578111479242587`*^9}, 3.66670141292766*^9, 
   3.6685052419174614`*^9, {3.668506425760004*^9, 3.6685064900530167`*^9}, {
   3.6685066385669713`*^9, 3.6685066530850997`*^9}, 3.6685083641474867`*^9, {
   3.668770775113164*^9, 3.668770776891567*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"SparseArray", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "100000", 
      "\[InvisibleSpace]", "\<\">\"\>"}],
     SequenceForm["<", 100000, ">"],
     Editable->False], ",", 
    RowBox[{"{", 
     RowBox[{"10000", ",", "10000"}], "}"}]}], "]"}],
  False,
  Editable->False]], "Output",
 CellChangeTimes->{{3.6685083668332024`*^9, 3.6685083843897724`*^9}, 
   3.6685102797530146`*^9, {3.6685104547623324`*^9, 3.6685105222997036`*^9}, 
   3.66851105901991*^9, 3.6687707382680073`*^9, 3.66877077239876*^9, 
   3.668770916308812*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lambda", "[", "t_", "]"}], ":=", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"Msparse", "^", 
         RowBox[{"(", "t", ")"}]}], ",", "1"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Largest", " ", "eigenvalue", " ", "of", " ", "Matrix", " ", "M_t"}], " ", 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lambda", "[", "1.0", "]"}], "<", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"27", "/", "77"}], ")"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verify", " ", 
    RowBox[{"L", "^", "1"}], " ", "bound", " ", "inequality"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{"235", "/", "154.0"}], "]"}], "<", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"59", "/", "433"}], ")"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verify", " ", 
    RowBox[{"L", "^", 
     RowBox[{"(", 
      RowBox[{"235", "/", "154"}], ")"}]}], " ", "bound", " ", "inequality"}],
    " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.657724841467594*^9, 3.65772487196085*^9}, {
   3.6577286671528482`*^9, 3.6577286680576496`*^9}, {3.6577287259023523`*^9, 
   3.6577287560154047`*^9}, {3.657728972982588*^9, 3.6577290250538793`*^9}, {
   3.6577302282390003`*^9, 3.6577303468896093`*^9}, {3.6577303831550727`*^9, 
   3.6577304978920746`*^9}, {3.657730530039131*^9, 3.657730545080558*^9}, {
   3.6577306145780797`*^9, 3.6577306219910927`*^9}, {3.6577307325442867`*^9, 
   3.6577307333710885`*^9}, {3.6577309727983103`*^9, 3.657731078041896*^9}, {
   3.657732167416689*^9, 3.6577321690546923`*^9}, {3.6577322179057827`*^9, 
   3.6577322411694236`*^9}, {3.6577322955943193`*^9, 3.657732307016539*^9}, {
   3.657732342716402*^9, 3.657732381148269*^9}, {3.657732424808146*^9, 
   3.657732434516363*^9}, {3.6577324702152257`*^9, 3.6577325310069323`*^9}, {
   3.657732588770234*^9, 3.6577326148276806`*^9}, {3.6577326912018147`*^9, 
   3.657732842967681*^9}, {3.657732961337489*^9, 3.6577330321318135`*^9}, 
   3.6577330838131046`*^9, {3.65773326303642*^9, 3.657733317524716*^9}, {
   3.6577333580449867`*^9, 3.6577333584817877`*^9}, {3.6577336273762627`*^9, 
   3.657733635881277*^9}, {3.6577336799583545`*^9, 3.6577336834849606`*^9}, {
   3.6577346714997*^9, 3.6577346729973025`*^9}, {3.6577348388941994`*^9, 
   3.6577348911460915`*^9}, {3.6577366278473797`*^9, 
   3.6577368361945457`*^9}, {3.6577369069108696`*^9, 
   3.6577369269141045`*^9}, {3.6577369610061646`*^9, 3.65773701519906*^9}, {
   3.6577371732341375`*^9, 3.6577372185496173`*^9}, {3.657737948034309*^9, 
   3.657737949890712*^9}, {3.6577380264268465`*^9, 3.6577380270976477`*^9}, {
   3.6578088852282786`*^9, 3.6578088873810825`*^9}, {3.6578110328623695`*^9, 
   3.6578110497863374`*^9}, {3.6578115095041485`*^9, 
   3.6578115128473396`*^9}, {3.6578131984200144`*^9, 
   3.6578132776021576`*^9}, {3.6587503612981577`*^9, 
   3.6587503631405044`*^9}, {3.658757444949052*^9, 3.658757477606538*^9}, {
   3.6587575326086*^9, 3.6587575361361284`*^9}, {3.6587576064174967`*^9, 
   3.6587576402104645`*^9}, {3.6587576951817074`*^9, 
   3.6587576977066097`*^9}, {3.6587803795790424`*^9, 3.658780394833712*^9}, {
   3.658780461181507*^9, 3.6587805254731846`*^9}, {3.658780565559477*^9, 
   3.6587805683416367`*^9}, {3.658825521256787*^9, 3.658825525928054*^9}, {
   3.6588260046338263`*^9, 3.658826014887413*^9}, {3.6588284296886806`*^9, 
   3.6588284336459074`*^9}, {3.658828564256175*^9, 3.658828564800206*^9}, {
   3.6588286762411747`*^9, 3.658828681128454*^9}, {3.6588287922668114`*^9, 
   3.658828796193036*^9}, {3.658925102346879*^9, 3.6589251068661375`*^9}, {
   3.658927956014021*^9, 3.658927956653058*^9}, {3.658932560097498*^9, 
   3.658932592518352*^9}, {3.659129276897546*^9, 3.659129280590757*^9}, {
   3.659129450654484*^9, 3.659129458149913*^9}, {3.664217597223765*^9, 
   3.664217601538142*^9}, {3.6642176533430643`*^9, 3.664217654576335*^9}, 
   3.666701438162284*^9, {3.666703120353544*^9, 3.66670312785742*^9}, {
   3.6667031599693193`*^9, 3.666703161676687*^9}, {3.6667032704662623`*^9, 
   3.6667032731329126`*^9}, {3.666703377451893*^9, 3.6667033788962917`*^9}, {
   3.6667034156723714`*^9, 3.6667034512823563`*^9}, {3.666703573753875*^9, 
   3.666703598803322*^9}, {3.6685052846908937`*^9, 3.6685053097079706`*^9}, {
   3.668505382313485*^9, 3.6685053960216227`*^9}, {3.668506361702314*^9, 
   3.668506402655303*^9}, {3.668506634389442*^9, 3.668506669477786*^9}, {
   3.668507121053215*^9, 3.6685071679480257`*^9}, {3.6685083280950117`*^9, 
   3.668508334530963*^9}, {3.668510055928339*^9, 3.668510077762105*^9}, {
   3.6685102982252502`*^9, 3.668510300467455*^9}, {3.668511114767593*^9, 
   3.66851115553021*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6577330977771287`*^9, {3.657733246633791*^9, 3.6577333247329283`*^9}, 
   3.65773335976099*^9, 3.657733530918893*^9, {3.6577336042842216`*^9, 
   3.657733636240078*^9}, 3.657734669268896*^9, 3.6577348322797875`*^9, {
   3.657736936275121*^9, 3.657737015667061*^9}, 3.657737070230356*^9, 
   3.6577371351620708`*^9, 3.657737280237526*^9, 3.657737760503977*^9, 
   3.657737897779621*^9, {3.6577379409362965`*^9, 3.657737950779914*^9}, 
   3.657737984733573*^9, 3.657738040407471*^9, 3.6578073413509865`*^9, 
   3.657809284011774*^9, 3.657810505573904*^9, 3.6578107017553835`*^9, 
   3.6578110993824825`*^9, 3.657811479125411*^9, 3.657811684138974*^9, {
   3.6578132531135116`*^9, 3.657813294284587*^9}, 3.6578135457934923`*^9, 
   3.658749940523388*^9, 3.6587503490246058`*^9, 3.6587503840583525`*^9, 
   3.658757391912038*^9, 3.658757460785331*^9, 3.6587574920048127`*^9, {
   3.658757601264341*^9, 3.6587576461350803`*^9}, 3.658757777861108*^9, 
   3.6587581448729796`*^9, 3.658763950702012*^9, 3.658780398622929*^9, 
   3.658780474938294*^9, {3.6587805055160427`*^9, 3.65878052994644*^9}, 
   3.6587806125311637`*^9, 3.6588255413089333`*^9, 3.6588257782842855`*^9, 
   3.6588261203472424`*^9, 3.6588284814016385`*^9, 3.658828657633111*^9, 
   3.6588287131642866`*^9, 3.6588288428352985`*^9, 3.658925234515236*^9, 
   3.658932910582139*^9, 3.659029165233693*^9, 3.659032726089082*^9, 
   3.659114736722745*^9, 3.659115833065844*^9, 3.659116301406226*^9, 
   3.6591293645805607`*^9, 3.6591294774780183`*^9, 3.664217621948143*^9, 
   3.6642176718181486`*^9, {3.666703133782744*^9, 3.666703162266638*^9}, 
   3.666703273510914*^9, 3.6667033733878403`*^9, {3.666703413389433*^9, 
   3.6667034392201986`*^9}, 3.6667035865102177`*^9, 3.6667036329882765`*^9, {
   3.668505289245867*^9, 3.6685053105644646`*^9}, 3.668505383310149*^9, {
   3.6685054180183334`*^9, 3.6685054184186134`*^9}, 3.668505461444816*^9, 
   3.6685055210199223`*^9, {3.6685063504891567`*^9, 3.668506387412298*^9}, 
   3.6685071705701313`*^9, 3.6685083366512947`*^9, {3.668510301408784*^9, 
   3.668510308603594*^9}, 3.668511079733588*^9, 3.6687707399216104`*^9, 
   3.6687709164648123`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6577330977771287`*^9, {3.657733246633791*^9, 3.6577333247329283`*^9}, 
   3.65773335976099*^9, 3.657733530918893*^9, {3.6577336042842216`*^9, 
   3.657733636240078*^9}, 3.657734669268896*^9, 3.6577348322797875`*^9, {
   3.657736936275121*^9, 3.657737015667061*^9}, 3.657737070230356*^9, 
   3.6577371351620708`*^9, 3.657737280237526*^9, 3.657737760503977*^9, 
   3.657737897779621*^9, {3.6577379409362965`*^9, 3.657737950779914*^9}, 
   3.657737984733573*^9, 3.657738040407471*^9, 3.6578073413509865`*^9, 
   3.657809284011774*^9, 3.657810505573904*^9, 3.6578107017553835`*^9, 
   3.6578110993824825`*^9, 3.657811479125411*^9, 3.657811684138974*^9, {
   3.6578132531135116`*^9, 3.657813294284587*^9}, 3.6578135457934923`*^9, 
   3.658749940523388*^9, 3.6587503490246058`*^9, 3.6587503840583525`*^9, 
   3.658757391912038*^9, 3.658757460785331*^9, 3.6587574920048127`*^9, {
   3.658757601264341*^9, 3.6587576461350803`*^9}, 3.658757777861108*^9, 
   3.6587581448729796`*^9, 3.658763950702012*^9, 3.658780398622929*^9, 
   3.658780474938294*^9, {3.6587805055160427`*^9, 3.65878052994644*^9}, 
   3.6587806125311637`*^9, 3.6588255413089333`*^9, 3.6588257782842855`*^9, 
   3.6588261203472424`*^9, 3.6588284814016385`*^9, 3.658828657633111*^9, 
   3.6588287131642866`*^9, 3.6588288428352985`*^9, 3.658925234515236*^9, 
   3.658932910582139*^9, 3.659029165233693*^9, 3.659032726089082*^9, 
   3.659114736722745*^9, 3.659115833065844*^9, 3.659116301406226*^9, 
   3.6591293645805607`*^9, 3.6591294774780183`*^9, 3.664217621948143*^9, 
   3.6642176718181486`*^9, {3.666703133782744*^9, 3.666703162266638*^9}, 
   3.666703273510914*^9, 3.6667033733878403`*^9, {3.666703413389433*^9, 
   3.6667034392201986`*^9}, 3.6667035865102177`*^9, 3.6667036329882765`*^9, {
   3.668505289245867*^9, 3.6685053105644646`*^9}, 3.668505383310149*^9, {
   3.6685054180183334`*^9, 3.6685054184186134`*^9}, 3.668505461444816*^9, 
   3.6685055210199223`*^9, {3.6685063504891567`*^9, 3.668506387412298*^9}, 
   3.6685071705701313`*^9, 3.6685083366512947`*^9, {3.668510301408784*^9, 
   3.668510308603594*^9}, 3.668511079733588*^9, 3.6687707399216104`*^9, 
   3.6687709165584126`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657730490026661*^9, 3.657730490260661*^9}, {
   3.6577305479665627`*^9, 3.657730583558225*^9}, {3.6577373421984377`*^9, 
   3.6577373495324507`*^9}, {3.658750401491762*^9, 3.658750409909487*^9}, {
   3.6587504659517765`*^9, 3.6587505151750717`*^9}, {3.6587505758997617`*^9, 
   3.6587506068914366`*^9}, {3.668506462136439*^9, 3.668506463361164*^9}, 
   3.668510080451287*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6577305630869894`*^9, 3.657730598679652*^9}, {
   3.6577373569046636`*^9, 3.6577373617748723`*^9}, {3.6587502864990215`*^9, 
   3.658750293429542*^9}, 3.668510083457017*^9, {3.6685103465696087`*^9, 
   3.6685104048111877`*^9}, 3.6685110747729235`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6577306487687397`*^9, 3.6577306892920113`*^9}, {
   3.657730736820695*^9, 3.657730737244296*^9}, 3.6685100870179768`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657724218425863*^9, 3.657724244253111*^9}, {
  3.657724293653*^9, 3.6577243024076157`*^9}, {3.657728550918442*^9, 
  3.657728631905386*^9}, {3.6577286751248627`*^9, 3.6577287184581394`*^9}, {
  3.657731372614089*^9, 3.6577313880797157`*^9}, {3.6577314266523848`*^9, 
  3.6577315096341324`*^9}, {3.6577315997568903`*^9, 3.65773161660692*^9}, {
  3.6577316622324*^9, 3.6577316752448225`*^9}, {3.657731790854827*^9, 
  3.6577318010104446`*^9}, {3.657731858368145*^9, 3.6577318761717763`*^9}, {
  3.6577320450336742`*^9, 3.65773216254648*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6577349096537237`*^9, 3.6577349205747433`*^9}, {
   3.6577350050476923`*^9, 3.6577350173435135`*^9}, {3.6577363684401226`*^9, 
   3.6577364692785006`*^9}, {3.6577365702190776`*^9, 3.6577365800324945`*^9}, 
   3.6685100905254555`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578064852048936`*^9, 3.657806588009073*^9}, {
  3.657806847297125*^9, 3.6578068746439724`*^9}, {3.6578069330816746`*^9, 
  3.6578069343296766`*^9}, {3.657807244194017*^9, 3.657807278623277*^9}, {
  3.6578073182941465`*^9, 3.657807329557366*^9}, {3.6578073785258512`*^9, 
  3.6578074004438896`*^9}, {3.657807501064065*^9, 3.6578075163052917`*^9}, {
  3.6578087583844576`*^9, 3.6578087677444735`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657806857000342*^9, 3.6578068596367464`*^9}, {
   3.6588256709683495`*^9, 3.658825680119873*^9}, {3.6588257738020287`*^9, 
   3.658825774619076*^9}, 3.668510093328558*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578087091975718`*^9, 3.657808714361181*^9}, 
   3.668510099120101*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657808719306389*^9, 3.65780871980559*^9}, 
   3.668510101648294*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578088117989507`*^9, 3.6578088381317964`*^9}, 
   3.6685101044554377`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578088455886097`*^9, 3.6578088703146524`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578094181720076`*^9, 3.657809526670197*^9}, {
   3.6578095684158697`*^9, 3.6578095685562696`*^9}, {3.6578096046547327`*^9, 
   3.6578096047795334`*^9}, {3.6578096531240177`*^9, 
   3.6578097158673267`*^9}, {3.657810238079238*^9, 3.6578102386252384`*^9}, 
   3.6685101125735955`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657809621299962*^9, 3.6578096361823883`*^9}, 
   3.6685101145090694`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657809728643749*^9, 3.6578098440537505`*^9}, {
   3.6578099340503073`*^9, 3.65780993557911*^9}, {3.657810054607318*^9, 
   3.6578100578521233`*^9}, 3.657810466121435*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657809846674555*^9, 3.65780985533257*^9}, {
   3.6578098940830374`*^9, 3.657809899168647*^9}, 3.6685101194193697`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657809864708186*^9, 3.6578098711509976`*^9}, {
   3.6578099100886655`*^9, 3.65780991256907*^9}, {3.6578102433052464`*^9, 
   3.657810243445647*^9}, 3.668510121555149*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578099629103575`*^9, 3.657809984453995*^9}, {
   3.657810213789995*^9, 3.6578102203108063`*^9}, 3.6685101233918033`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657810278062107*^9, 3.6578102990129433`*^9}, {
   3.657810342349819*^9, 3.657810433345778*^9}, 3.668510125731408*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657810311851766*^9, 3.657810313442969*^9}, 
   3.668510127736108*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6578104018493233`*^9, 3.6578104121297407`*^9}, 
   3.6685101313601737`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.657810445201799*^9, 3.657810451114209*^9}, 
   3.6685101332821126`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.658750255615365*^9, 3.6685101371702075`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658762355164718*^9, 3.6587623698728433`*^9}, 
   3.6685101355004673`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6587629787378755`*^9, 3.6587630077080975`*^9}, {
   3.6587649972377815`*^9, 3.658765020091278*^9}, 3.6685101396776896`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6587630257812986`*^9, 3.658763061400736*^9}, {
   3.658763230168313*^9, 3.6587632334208465`*^9}, {3.6587632752838154`*^9, 
   3.6587633319683743`*^9}, {3.658763807721448*^9, 3.658763811213236*^9}, {
   3.658765063831358*^9, 3.6587650740168314`*^9}, 3.668510141851411*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6587633512758007`*^9, 3.6587633556489396`*^9}, {
   3.658763386574483*^9, 3.6587633910842056`*^9}, {3.658763427454733*^9, 
   3.658763440197119*^9}, {3.6587638196857224`*^9, 3.658763865283981*^9}, {
   3.658765031731204*^9, 3.6587650513989296`*^9}, 3.6587650845475636`*^9, {
   3.6587651156377387`*^9, 3.658765129148122*^9}, 3.668510144254607*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658763375276793*^9, 3.6587633823864417`*^9}, {
   3.6589336957790365`*^9, 3.6589337002992954`*^9}, 3.668510151133048*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589333446227617`*^9, 3.6589333925925055`*^9}, {
   3.658933667109599*^9, 3.658933684092571*^9}, 3.668510148596115*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589340662652273`*^9, 3.658934151077078*^9}, {
   3.658934250648571*^9, 3.6589343292758656`*^9}, {3.6589343595223927`*^9, 
   3.6589343742332344`*^9}, {3.658937404481679*^9, 3.658937410401018*^9}, {
   3.658937886530238*^9, 3.6589379065773845`*^9}, 3.6685101539222326`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658934284852527*^9, 3.6589342862936096`*^9}, {
   3.658936898848569*^9, 3.6589369099992065`*^9}, 3.668510156055879*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589344074061317`*^9, 3.658934432076543*^9}, {
   3.6589379124717216`*^9, 3.6589379161769333`*^9}, 3.6685101596007376`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658934459275896*^9, 3.6589344931208315`*^9}, {
   3.6589347561124687`*^9, 3.658934764439945*^9}, {3.6589374644297028`*^9, 
   3.658937465516765*^9}, {3.65893792240829*^9, 3.6589379404233203`*^9}, 
   3.6685101617522182`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589344970808554`*^9, 3.658934503068198*^9}, {
   3.6589359297193666`*^9, 3.6589360753732924`*^9}, 3.668510163439986*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589345095085664`*^9, 3.6589345433733006`*^9}, {
   3.658934578308299*^9, 3.658934632442395*^9}, {3.65893466364818*^9, 
   3.65893466382419*^9}, {3.6589348351647873`*^9, 3.658934848021523*^9}, 
   3.668510168034378*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658934877113984*^9, 3.6589348970791264`*^9}, {
   3.6589361805341043`*^9, 3.6589361819821873`*^9}, {3.6589363548024645`*^9, 
   3.6589363549464726`*^9}, 3.6685101703085685`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658934982677022*^9, 3.658934984721139*^9}, 
   3.6685101717917347`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589351499993896`*^9, 3.658935172989705*^9}, {
   3.6589352086117425`*^9, 3.6589352510961723`*^9}, {3.658935313140518*^9, 
   3.6589354247972975`*^9}, 3.6685101741611814`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.65893622189647*^9, 3.6589362228055224`*^9}, 
   3.668510176681695*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589362808824387`*^9, 3.6589363246447396`*^9}, 
   3.6685101783377995`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589363139301267`*^9, 3.658936317180312*^9}, 
   3.668510183366127*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589367710712605`*^9, 3.6589368192050133`*^9}, {
   3.6589368566041527`*^9, 3.658936883497691*^9}, {3.6589369518135986`*^9, 
   3.6589369877154493`*^9}, {3.658937049415776*^9, 3.658937166185455*^9}, {
   3.6589376476669807`*^9, 3.658937685272132*^9}, {3.65893772720553*^9, 
   3.6589377282605906`*^9}, {3.658937960238454*^9, 3.658937962189565*^9}, {
   3.6589391194283247`*^9, 3.6589391313550067`*^9}, 3.668510185552544*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589369230339527`*^9, 3.6589369320594683`*^9}, 
   3.658937175737001*^9, 3.6589377008240213`*^9, 3.65893797380923*^9, {
   3.658938365295811*^9, 3.658938380870702*^9}, {3.658939152534218*^9, 
   3.6589391565904503`*^9}, {3.6589395900916243`*^9, 3.658939618392243*^9}, 
   3.6685101881272707`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6589371945390763`*^9, 3.658937210988017*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.658938371406161*^9, 3.658938384553913*^9}, {
   3.658938435534829*^9, 3.6589384485905757`*^9}, 3.6685101939668756`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6590391241230793`*^9, 3.65903913304259*^9}, 
   3.668510195972201*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6591729180810747`*^9, 3.65917291905713*^9}, 
   3.668510197945655*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6642260691060658`*^9, 3.6642260718653364`*^9}, 
   3.6685101997886186`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6642276195258894`*^9, 3.6642276201296854`*^9}, 
   3.6685102013517065`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6642276219835954`*^9, 3.6642276490102725`*^9}, 
   3.668510202951454*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6653164099370017`*^9, 3.665316411199459*^9}, 
   3.6685102045748057`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6653164396408176`*^9, 3.6653164489995832`*^9}, {
   3.665316482135272*^9, 3.6653164852718453`*^9}, 3.6685102066940546`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665316488971119*^9, 3.6653164906070085`*^9}, 
   3.668510208883787*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6653165172247944`*^9, 3.665316521392499*^9}, 
   3.668510210935167*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665494733864663*^9, 3.665494734450678*^9}, 
   3.668510212554283*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665494740040084*^9, 3.6654947415167217`*^9}, 
   3.6685102145276003`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665494969614297*^9, 3.6654949734769125`*^9}, 
   3.668510216446679*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654950080338187`*^9, 3.6654950290849705`*^9}, {
   3.6654951110118294`*^9, 3.665495140818942*^9}, 3.6654952379431725`*^9, {
   3.665496632838291*^9, 3.6654966401723304`*^9}, 3.668510228928277*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665495071688908*^9, 3.665495094844125*^9}, {
   3.6654965431959968`*^9, 3.6654965605129647`*^9}, 3.6685102310780015`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665495166629042*^9, 3.6654951826047287`*^9}, 
   3.668510232765299*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654952438442693`*^9, 3.665495244498252*^9}, {
   3.6654966965052195`*^9, 3.665496700280651*^9}, 3.6685102356215267`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654952902275934`*^9, 3.665495292546982*^9}, {
   3.665495654960883*^9, 3.66549565775193*^9}, 3.6685102375607214`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665495546808493*^9, 3.665495564883872*^9}, 
   3.6685102390417857`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654956916652856`*^9, 3.665495730002413*^9}, 
   3.6685102411151347`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654957013348055`*^9, 3.665495701889635*^9}, 
   3.668510242568014*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654965908698874`*^9, 3.6654965966384273`*^9}, 
   3.6685102525246043`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665496598840955*^9, 3.66549660271517*^9}, 
   3.6685102542971787`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654966070462*^9, 3.6654966082489133`*^9}, 
   3.6685102557314034`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6654966130236263`*^9, 3.665496614325943*^9}, 
   3.6685102574670415`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665496824534875*^9, 3.6654968270621367`*^9}, 
   3.6685102591551094`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665497145209687*^9, 3.665497154007353*^9}, 
   3.668510263233917*^9}]
},
WindowSize->{958, 988},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 20499, 472, 932, "Input"],
Cell[CellGroupData[{
Cell[21082, 496, 2352, 56, 112, "Input"],
Cell[23437, 554, 610, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24084, 575, 4929, 89, 132, "Input"],
Cell[29016, 666, 2210, 31, 30, "Output"],
Cell[31229, 699, 2210, 31, 30, "Output"]
}, Open  ]],
Cell[33454, 733, 424, 6, 31, "Input"],
Cell[33881, 741, 300, 4, 31, "Input"],
Cell[34184, 747, 170, 2, 31, "Input"],
Cell[34357, 751, 588, 8, 31, "Input"],
Cell[34948, 761, 282, 4, 31, "Input"],
Cell[35233, 767, 449, 6, 31, "Input"],
Cell[35685, 775, 220, 3, 31, "Input"],
Cell[35908, 780, 120, 2, 31, "Input"],
Cell[36031, 784, 117, 2, 31, "Input"],
Cell[36151, 788, 124, 2, 31, "Input"],
Cell[36278, 792, 96, 1, 31, "Input"],
Cell[36377, 795, 332, 5, 31, "Input"],
Cell[36712, 802, 122, 2, 31, "Input"],
Cell[36837, 806, 219, 3, 31, "Input"],
Cell[37059, 811, 167, 2, 31, "Input"],
Cell[37229, 815, 219, 3, 31, "Input"],
Cell[37451, 820, 170, 2, 31, "Input"],
Cell[37624, 824, 166, 2, 31, "Input"],
Cell[37793, 828, 118, 2, 31, "Input"],
Cell[37914, 832, 124, 2, 31, "Input"],
Cell[38041, 836, 120, 2, 31, "Input"],
Cell[38164, 840, 92, 1, 31, "Input"],
Cell[38259, 843, 122, 2, 31, "Input"],
Cell[38384, 847, 172, 2, 31, "Input"],
Cell[38559, 851, 320, 4, 31, "Input"],
Cell[38882, 857, 396, 5, 31, "Input"],
Cell[39281, 864, 170, 2, 31, "Input"],
Cell[39454, 868, 168, 2, 31, "Input"],
Cell[39625, 872, 322, 4, 31, "Input"],
Cell[39950, 878, 168, 2, 31, "Input"],
Cell[40121, 882, 172, 2, 31, "Input"],
Cell[40296, 886, 273, 4, 31, "Input"],
Cell[40572, 892, 170, 2, 31, "Input"],
Cell[40745, 896, 268, 4, 31, "Input"],
Cell[41016, 902, 226, 3, 31, "Input"],
Cell[41245, 907, 120, 2, 31, "Input"],
Cell[41368, 911, 224, 3, 31, "Input"],
Cell[41595, 916, 119, 2, 31, "Input"],
Cell[41717, 920, 124, 2, 31, "Input"],
Cell[41844, 924, 120, 2, 31, "Input"],
Cell[41967, 928, 473, 6, 31, "Input"],
Cell[42443, 936, 345, 5, 31, "Input"],
Cell[42791, 943, 94, 1, 31, "Input"],
Cell[42888, 946, 168, 2, 31, "Input"],
Cell[43059, 950, 119, 2, 31, "Input"],
Cell[43181, 954, 119, 2, 31, "Input"],
Cell[43303, 958, 124, 2, 31, "Input"],
Cell[43430, 962, 124, 2, 31, "Input"],
Cell[43557, 966, 122, 2, 31, "Input"],
Cell[43682, 970, 122, 2, 31, "Input"],
Cell[43807, 974, 172, 2, 31, "Input"],
Cell[43982, 978, 120, 2, 31, "Input"],
Cell[44105, 982, 120, 2, 31, "Input"],
Cell[44228, 986, 118, 2, 31, "Input"],
Cell[44349, 990, 122, 2, 31, "Input"],
Cell[44474, 994, 120, 2, 31, "Input"],
Cell[44597, 998, 246, 3, 31, "Input"],
Cell[44846, 1003, 170, 2, 31, "Input"],
Cell[45019, 1007, 120, 2, 31, "Input"],
Cell[45142, 1011, 170, 2, 31, "Input"],
Cell[45315, 1015, 167, 2, 31, "Input"],
Cell[45485, 1019, 120, 2, 31, "Input"],
Cell[45608, 1023, 122, 2, 31, "Input"],
Cell[45733, 1027, 120, 2, 31, "Input"],
Cell[45856, 1031, 124, 2, 31, "Input"],
Cell[45983, 1035, 119, 2, 31, "Input"],
Cell[46105, 1039, 120, 2, 31, "Input"],
Cell[46228, 1043, 122, 2, 31, "Input"],
Cell[46353, 1047, 122, 2, 31, "Input"],
Cell[46478, 1051, 118, 2, 64, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/IntegralEstimates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     60150,       1560]
NotebookOptionsPosition[     58785,       1518]
NotebookOutlinePosition[     59161,       1534]
CellTagsIndexPosition[     59118,       1531]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.663605214312167*^9, 3.6636052289758325`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"B", "[", "t", "]"}], " ", "is", " ", "an", " ", "upper", " ", 
    "bound", " ", "for", " ", "the", " ", "Buchstab", " ", "function"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", "t_", "]"}], "=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "t"}], ",", 
         RowBox[{"t", "<", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"t", "-", "1"}], "]"}]}], ")"}], "/", "t"}], ",", 
         RowBox[{"2", "\[LessEqual]", "t", "<", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "3"}], ",", 
         RowBox[{"t", "\[GreaterEqual]", "3"}]}], "}"}]}], "}"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "region", " ", "of", " ", "integration", " ", 
     "of", " ", "the", " ", "form", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a1", "<", "a", "<", "a2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", "<", "b", "<", "b2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", "<", "z", "<", "c2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d1", "<", "d", "<", "d2"}], "}"}]}], "}"}], " ", "where", 
     " ", "d1"}], ",", 
    RowBox[{"d2", " ", "are", " ", "functions", " ", "of", " ", "a"}], ",", 
    "b", ",", 
    RowBox[{"c", " ", "and", " ", "c1"}], ",", 
    RowBox[{"c2", " ", "are", " ", "functions", " ", "of", " ", "a"}], ",", 
    RowBox[{"b", " ", "and", " ", "b1"}], ",", " ", 
    RowBox[{"b2", " ", "are", " ", "functions", " ", "of", " ", "a"}], ",", 
    " ", 
    RowBox[{"calculates", " ", "the", " ", "integral", " ", "of", " ", 
     RowBox[{
      RowBox[{"B", "[", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d"}], ")"}], "/", 
        "d"}], " ", "]"}], " ", "/", "  ", 
      RowBox[{"(", 
       RowBox[{"abcd", "^", "2"}], ")"}]}], " ", "over", " ", "the", " ", 
     "region", " ", "defined", " ", "above"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SingInt", "[", "R_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "5"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Equal]", "5"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "We", " ", "have", " ", "the", " ", "check", " ", "that", " ", "each",
          " ", "component", " ", "has", " ", "length", " ", "5"}], ",", " ", 
        RowBox[{
        "because", " ", "output", " ", "from", " ", "LogicalExpand", " ", 
         "can", " ", "also", " ", "produce", " ", "terms", " ", "which", " ", 
         "are", " ", "of", " ", "the", " ", "form", " ", 
         RowBox[{"{", 
          RowBox[{"x", "\[Equal]", "x1"}], "}"}], " ", "which", " ", "have", 
         " ", "length", " ", "3.", " ", "Such", " ", "terms", " ", "make", 
         " ", "zero", " ", "contribution", " ", "to", " ", "the", " ", 
         "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d"}], ")"}], 
              "/", "d"}], "]"}], "/", "a"}], "/", "b"}], "/", "c"}], "/", 
         RowBox[{"d", "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "8"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "0"}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "logical", " ", "system", " ", "of", " ", 
     "inequlaties", " ", "in", " ", "four", " ", "variables", " ", "a"}], ",",
     "b", ",", "c", ",", 
    RowBox[{
    "d", " ", "calculates", " ", "the", " ", "integral", " ", "of", " ", 
     RowBox[{
      RowBox[{"B", "[", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d"}], ")"}], "/", 
        "d"}], " ", "]"}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{"abcd", "^", "2"}], ")"}]}], " ", "over", " ", "the", " ", 
     "polytope", " ", "defined", " ", "by", " ", "these", " ", 
     "inequlaties"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultInt", "[", "R_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Rtemp1", ",", "Rtemp2", ",", 
        RowBox[{"sm", "=", "0"}], ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Rtemp1", "=", 
        RowBox[{"LogicalExpand", "[", "R", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
          "Split", " ", "a", " ", "system", " ", "of", " ", "inequalities", 
           " ", "into", " ", "separate", " ", "regions", " ", "of", " ", 
           "the", " ", "form", " ", "x1"}], "<", "x"}], "  ", "&&", " ", 
         RowBox[{"x", "<", "x2"}], " ", "&&", " ", 
         RowBox[{"y1", "<", "y"}], " ", "&&", " ", 
         RowBox[{"y", "<", "y2"}], " ", "&&", " ", 
         RowBox[{"z1", "<", "z"}], " ", "&&", " ", 
         RowBox[{"z", "<", "z2"}], " ", "&&", " ", 
         RowBox[{"u1", "<", "u"}], " ", "&&", " ", 
         RowBox[{"u", "<", "u2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "Rtemp1", "]"}], "\[Equal]", 
          "\"\<False\>\""}], ",", 
         RowBox[{"sm", "=", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "If", " ", "inequalities", " ", "are", " ", "inconsistent", " ", 
           "integral", " ", "is", " ", "0"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Rtemp1", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "\[LessEqual]", 
             "1"}], ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"If", " ", 
               RowBox[{"Rtemp", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "is", " ", "a", 
               " ", "constant", " ", "then", " ", "it", " ", "is", " ", "the",
                " ", "lower", " ", "bound", " ", "of", " ", "the", " ", "x", 
               " ", "variable", " ", "and", " ", "there", " ", "is", " ", "a",
                " ", "single", " ", "region", " ", "of", " ", 
               RowBox[{"integration", ".", " ", "Otherwise"}], " ", "there", 
               " ", "are", " ", "multiple", " ", "regions", " ", "of", " ", 
               "integration", " ", "and", " ", 
               RowBox[{"Rtemp", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "is", " ", "of", 
               " ", "the", " ", "form", " ", "x1"}], "<", "x"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sm", "=", 
              RowBox[{"SingInt", "[", 
               RowBox[{"Reduce", "[", 
                RowBox[{"Rtemp1", ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}],
                "]"}]}], ";"}], "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "If", " ", "Rtemp", " ", "is", " ", "one", " ", "region"}], ",",
               " ", 
              RowBox[{
              "then", " ", "just", " ", "calculate", " ", "the", " ", 
               "integral", " ", "over", " ", "this", " ", "region"}]}], 
             "*)"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", "1"}], ",", 
               RowBox[{"j", "\[LessEqual]", 
                RowBox[{"Length", "[", "Rtemp1", "]"}]}], ",", 
               RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"sm", "=", 
                 RowBox[{"sm", "+", 
                  RowBox[{"SingInt", "[", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Rtemp1", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], 
                    "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                "If", " ", "Rtemp", " ", "is", " ", "many", " ", "reigons"}], 
                ",", " ", 
                RowBox[{
                "then", " ", "the", " ", "integral", " ", "is", " ", "the", 
                 " ", "sum", " ", "of", " ", "the", " ", "intgral", " ", 
                 "over", " ", "each", " ", "region"}]}], " ", "*)"}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "sm"}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "logical", " ", "system", " ", "of", " ", 
     "inequalities", " ", "in", " ", "two", " ", "variables", " ", "a"}], ",",
     "b", ",", " ", 
    RowBox[{"calculates", " ", "the", " ", "integral", " ", "of", " ", 
     RowBox[{
      RowBox[{"B", "[", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "b"}], " ", "]"}], 
      " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{"ab", "^", "2"}], ")"}]}], " ", "over", " ", "the", " ", 
     "polytope", " ", "defined", " ", "by", " ", "these", " ", 
     "inequalities"}]}], " ", "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Int", "[", "R_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sm", "=", "0"}], ",", "j", ",", "i", ",", "tmp"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"R", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "<", "5"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"B", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "b"}], "]"}], 
             "/", "a"}], "/", 
            RowBox[{"b", "^", "2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"R", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"R", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"R", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"R", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sm", "=", "tmp"}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"As", " ", "above"}], ",", " ", 
         RowBox[{
         "if", " ", "a", " ", "single", " ", "region", " ", "then", " ", 
          "directly", " ", "calculate", " ", "the", " ", "integral"}]}], " ", 
        "*)"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Length", "[", "R", "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "If", " ", "multiple", " ", "regions", " ", "then", " ", "go", " ",
             "through", " ", "each", " ", "region"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], "]"}], "<", 
             "5"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"tmp", "=", 
              RowBox[{"NIntegrate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"B", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "b"}], 
                   "]"}], "/", "a"}], "/", 
                 RowBox[{"b", "^", "2"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"R", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"R", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "5"}], "]"}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"R", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"R", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "2", ",", "5"}], "]"}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
                RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"sm", "=", 
              RowBox[{"sm", "+", "tmp"}]}], ";"}], "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
             "If", " ", "the", " ", "jth", " ", "component", " ", "is", " ", 
              "a", " ", "single", " ", "region", " ", "calculate", " ", 
              "this", " ", "contribution"}], " ", "*)"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"Length", "[", 
                RowBox[{"R", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}]}], ",", 
              RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"tmp", "=", 
                RowBox[{"NIntegrate", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "b"}], 
                    "]"}], "/", "a"}], "/", 
                   RowBox[{"b", "^", "2"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", 
                    RowBox[{"R", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"R", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "5"}], "]"}], "]"}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"b", ",", 
                    RowBox[{"R", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2", ",", "i", ",", "1"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"R", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2", ",", "i", ",", "5"}], "]"}], 
                    "]"}]}], "}"}], ",", 
                  RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
                  RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
                  RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"sm", "=", 
                RowBox[{"sm", "+", "tmp"}]}], ";"}]}], "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "If", " ", "the", " ", "jth", " ", "component", " ", "is", " ",
                 "multiple", " ", "regions"}], ",", " ", 
               RowBox[{
               "add", " ", "up", " ", "their", " ", "contributions"}]}], " ", 
              "*)"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "sm"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6592208262829475`*^9, 3.659221127428172*^9}, {
   3.65922120117339*^9, 3.659221201387402*^9}, 3.6592215382506695`*^9, {
   3.6592218177120504`*^9, 3.659221841798428*^9}, {3.6592219153216333`*^9, 
   3.6592219183378057`*^9}, {3.663543970148673*^9, 3.663543976454339*^9}, {
   3.6635440411652126`*^9, 3.663544060051923*^9}, {3.6635440941720095`*^9, 
   3.663544127271274*^9}, {3.6635448654094048`*^9, 3.6635448714380016`*^9}, {
   3.6635450201783752`*^9, 3.6635450400309563`*^9}, 3.6635451404175053`*^9, {
   3.6635455123741655`*^9, 3.6635455346885242`*^9}, {3.6635466334191656`*^9, 
   3.6635466614695683`*^9}, {3.6635466953034444`*^9, 3.663546697046485*^9}, {
   3.663546951245679*^9, 3.6635476026912856`*^9}, {3.663547636688059*^9, 
   3.6635477425427356`*^9}, {3.663604996269182*^9, 3.6636049995708375`*^9}, {
   3.6636050930473356`*^9, 3.663605429581768*^9}, {3.663613498938815*^9, 
   3.663613502701847*^9}, {3.6636147181810217`*^9, 3.663614720573091*^9}, {
   3.663620041484171*^9, 3.663620041653002*^9}, {3.6636212480490775`*^9, 
   3.6636212481758003`*^9}, {3.663621447890477*^9, 3.6636214505971413`*^9}, {
   3.663623180432645*^9, 3.663623180904195*^9}, {3.6659271031737432`*^9, 
   3.6659271040413065`*^9}, {3.6660006755985084`*^9, 
   3.6660006801545205`*^9}, {3.66600439329838*^9, 3.6660043938981543`*^9}, {
   3.6660052510278068`*^9, 3.666005251168479*^9}, {3.666006183316424*^9, 
   3.6660061840849066`*^9}, {3.666006466099189*^9, 3.666006510405657*^9}, {
   3.666007870613866*^9, 3.6660078830247707`*^9}, {3.66600869044695*^9, 
   3.6660086948487763`*^9}, {3.6660899587109566`*^9, 
   3.6660899757167673`*^9}, {3.668771260531146*^9, 3.668771263604351*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t1", "=", 
    RowBox[{"360", "/", "1000"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Theta1", ";", " ", 
    RowBox[{
    "lower", " ", "end", " ", "of", " ", "Type", " ", "II", " ", "range"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "=", 
    RowBox[{"425", "/", "1000"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Theta2", ":", " ", 
    RowBox[{
    "upper", " ", "end", " ", "of", " ", "Type", " ", "II", " ", "range"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t3", "=", 
    RowBox[{"50", "/", "77"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Theta3", ":", " ", 
    RowBox[{
    "upper", " ", "end", " ", "of", " ", "Type", " ", "I", " ", "range"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Divide", " ", "regions", " ", "of", " ", "integration", " ", "into", 
      " ", "different", " ", "polytopes", " ", "by", " ", "splitting", " ", 
      "conditions", " ", "such", " ", "as", " ", "u"}], "+", 
     RowBox[{"v", "\\n", 
      RowBox[{"otin", " ", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], " ", "into", " ", "u"}], "+", "v"}], 
    "<", 
    RowBox[{
     RowBox[{"t1", " ", "OR", " ", "u"}], "+", "v"}], ">", "t2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "b", "<", "a", "<", "t1"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "b", "<", "a", "<", "t1"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"b", "+", "a"}], "<", 
       RowBox[{"1", "-", "t2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "b", "<", "a", "<", "t1"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "a"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R4", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "b", "<", "t1"}], "&&", 
      RowBox[{"t2", "<", "a", "<", 
       RowBox[{"1", "/", "2"}]}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"b", "+", "a"}], "<", 
       RowBox[{"1", "-", "t2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R5", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "b", "<", "t1"}], "&&", 
      RowBox[{"t2", "<", "a", "<", 
       RowBox[{"1", "/", "2"}]}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R21", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R2", "&&", 
      RowBox[{
       RowBox[{"a", "+", 
        RowBox[{"2", "b"}]}], "<", "t3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R2", "&&", 
      RowBox[{
       RowBox[{"a", "+", 
        RowBox[{"2", "b"}]}], ">", "t3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R211", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"c", "+", "d"}], ">", "t2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R212", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"b", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"c", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R213", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"c", "+", "b"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R214", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"b", "+", "c"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R215", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "c"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R216", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "c"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "d"}], "<", "t1"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "c"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R217", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R21", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"t1", ">", 
       RowBox[{"a", "+", "c"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R31", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R32", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
       RowBox[{"1", "-", "t2"}]}], "&&", 
      RowBox[{
       RowBox[{"c", "+", "b", "+", "a"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R33", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
       RowBox[{"1", "-", "t2"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "b", "+", "a"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"c", "+", "b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R34", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
       RowBox[{"1", "-", "t2"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "c", "+", "a"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R35", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
       RowBox[{"1", "-", "t2"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "c", "+", "b"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "c", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R36", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}], "<", 
       RowBox[{"1", "-", "t2"}]}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "c", "+", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R37", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}], "&&", 
      RowBox[{
       RowBox[{"c", "+", "b", "+", "a"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R38", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "b", "+", "a"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"c", "+", "b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R39", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "c", "+", "a"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "b", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R310", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}], "&&", 
      RowBox[{
       RowBox[{"d", "+", "c", "+", "b"}], "<", "t1"}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "c", "+", "a"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R311", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R3", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t1"}], "<", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}], "&&", 
      RowBox[{"t2", "<", 
       RowBox[{"d", "+", "c", "+", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R41", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R4", "&&", 
      RowBox[{
       RowBox[{"a", "+", 
        RowBox[{"2", "b"}]}], "<", "t3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R42", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R4", "&&", 
      RowBox[{
       RowBox[{"a", "+", 
        RowBox[{"2", "b"}]}], ">", "t3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R411", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"c", "+", "d"}], ">", "t2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R412", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"b", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"c", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R413", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"c", "+", "b"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R414", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"b", "+", "c"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "d"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R415", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "d"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "c"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R416", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"R41", "&&", 
      RowBox[{
       RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
      RowBox[{"b", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{"d", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
      RowBox[{
       RowBox[{"1", "-", "t2"}], ">", 
       RowBox[{"a", "+", "c"}], ">", "t2"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "d"}], "<", "t1"}], "&&", 
      RowBox[{
       RowBox[{"b", "+", "c"}], "<", "t1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R417", "=", 
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"R41", "&&", 
       RowBox[{
        RowBox[{"t2", "-", "t1"}], "<", "d", "<", "c", "<", "b"}], "&&", 
       RowBox[{"b", "<", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}], "/", "2"}]}], "&&", 
       RowBox[{"c", "<", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "b"}], ")"}], "/", "2"}]}], "&&", 
       RowBox[{"d", "<", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "b", "-", "c"}], ")"}], "/", "2"}]}], "&&", 
       RowBox[{"t1", ">", 
        RowBox[{"a", "+", "c"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "Integral", " ", "over", " ", "each", " ", 
    "polytope", " ", "for", " ", "each", " ", "region", " ", "of", " ", 
    "integration"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "takes", " ", "about", " ", "20", " ", "minutes", " ", "to", 
    " ", "complete", " ", "on", " ", "a", " ", "core", " ", "m", " ", 
    "laptop"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1Integrals", "=", 
   RowBox[{"{", 
    RowBox[{"Int", "[", "R1", "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2Integrals", "=", 
   RowBox[{"{", 
    RowBox[{"Int", "[", "R22", "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3Integrals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MultInt", "[", "R211", "]"}], ",", 
     RowBox[{"MultInt", "[", "R212", "]"}], ",", 
     RowBox[{"MultInt", "[", "R213", "]"}], ",", 
     RowBox[{"MultInt", "[", "R214", "]"}], ",", 
     RowBox[{"MultInt", "[", "R215", "]"}], ",", 
     RowBox[{"MultInt", "[", "R216", "]"}], ",", 
     RowBox[{"MultInt", "[", "R217", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I4Integrals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MultInt", "[", "R31", "]"}], ",", 
     RowBox[{"MultInt", "[", "R32", "]"}], ",", 
     RowBox[{"MultInt", "[", "R33", "]"}], ",", 
     RowBox[{"MultInt", "[", "R34", "]"}], ",", 
     RowBox[{"MultInt", "[", "R35", "]"}], ",", 
     RowBox[{"MultInt", "[", "R36", "]"}], ",", 
     RowBox[{"MultInt", "[", "R37", "]"}], ",", 
     RowBox[{"MultInt", "[", "R38", "]"}], ",", 
     RowBox[{"MultInt", "[", "R39", "]"}], ",", 
     RowBox[{"MultInt", "[", "R310", "]"}], ",", 
     RowBox[{"MultInt", "[", "R311", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I5Integrals", "=", 
   RowBox[{"{", 
    RowBox[{"Int", "[", "R5", "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I6Integrals", "=", 
   RowBox[{"{", 
    RowBox[{"Int", "[", "R42", "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I7Integrals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MultInt", "[", "R411", "]"}], ",", 
     RowBox[{"MultInt", "[", "R412", "]"}], ",", 
     RowBox[{"MultInt", "[", "R413", "]"}], ",", 
     RowBox[{"MultInt", "[", "R414", "]"}], ",", 
     RowBox[{"MultInt", "[", "R415", "]"}], ",", 
     RowBox[{"MultInt", "[", "R416", "]"}], ",", 
     RowBox[{"MultInt", "[", "R417", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"I1", "=", 
  RowBox[{"Total", "[", "I1Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2", "=", 
  RowBox[{"Total", "[", "I2Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3", "=", 
  RowBox[{"Total", "[", "I3Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I4", "=", 
  RowBox[{"Total", "[", "I4Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I5", "=", 
  RowBox[{"Total", "[", "I5Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I6", "=", 
  RowBox[{"Total", "[", "I6Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I7", "=", 
  RowBox[{"Total", "[", "I7Integrals", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"{", 
   RowBox[{
   "I1", ",", "I2", ",", "I3", ",", "I4", ",", "I5", ",", "I6", ",", "I7"}], 
   "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6592209642108364`*^9, 3.659220975420478*^9}, {
   3.6592211428750553`*^9, 3.659221216922291*^9}, 3.6592233817221*^9, {
   3.659224557586153*^9, 3.6592245634634886`*^9}, {3.659224676495954*^9, 
   3.6592246770479856`*^9}, {3.6592568788723416`*^9, 
   3.6592569033727427`*^9}, {3.6592573338433647`*^9, 3.659257340217729*^9}, {
   3.6659234277349854`*^9, 3.6659234297247458`*^9}, {3.666089681483904*^9, 
   3.6660899382458344`*^9}, {3.666091083076005*^9, 3.6660913025102844`*^9}, {
   3.6660913362214017`*^9, 3.666091338493685*^9}, {3.6687718650972743`*^9, 
   3.6687718743968906`*^9}, {3.668772552028325*^9, 3.6687725668885517`*^9}}],

Cell[BoxData["0.0289423287540233548637864210721352565885397842857503286454`30.\
"], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.4258278469879572300826923333789188404266330009075136658977`30.\
"], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.\
06809230080921310074999855925124655138808683821865922940192995725925073621089`\
40."], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.\
0662174123505471412060328241387817959533619685519573172295921146672362325712`\
40."], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.2187812935159206525063272121297448102041761009046048490124`30.\
"], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.1499799194580959224663643975201297557938549079600656656391`30.\
"], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.\
01302008823374766108600866595141189180545194433312890179377218466974563050956`\
40."], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}],

Cell[BoxData["0.9708611901095050629612104134423689021601045451616799576199`30.\
071476983773625"], "Output",
 CellChangeTimes->{
  3.6592209681310606`*^9, {3.659221143974118*^9, 3.659221173930832*^9}, 
   3.6592212174793224`*^9, 3.659223387887452*^9, {3.659224558148185*^9, 
   3.659224564199531*^9}, 3.659224686717539*^9, 3.659256904351799*^9, 
   3.6592573408227634`*^9, 3.66354307126357*^9, 3.6635466671161566`*^9, 
   3.663546699835963*^9, 3.663605010490511*^9, 3.66361132720934*^9, 
   3.6659234317280936`*^9, 3.6660006893266153`*^9, 3.666027158761788*^9, 
   3.6660885500878096`*^9, 3.6660909498035917`*^9, 3.6660920292035675`*^9, 
   3.6663432265991545`*^9, 3.6687712503911285`*^9, 3.668772232009884*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.6592212693572893`*^9, 3.659221324273431*^9}, {
  3.6592569256030145`*^9, 3.6592569270740986`*^9}, {3.6592572458483315`*^9, 
  3.659257357928742*^9}, {3.6660896562433805`*^9, 3.6660897807245016`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.659221391945301*^9, 3.6592214730849423`*^9}, {
   3.6592221090987167`*^9, 3.65922223507872*^9}, 3.666089654641039*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.659221504051714*^9, 3.6592215253779335`*^9}, {
   3.6592222989741716`*^9, 3.6592223456678424`*^9}, {3.659222453163991*^9, 
   3.6592224532919984`*^9}, 3.6660896634311466`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6592217011723847`*^9, 3.659221768259222*^9}, {
   3.6592218705020695`*^9, 3.6592219024588976`*^9}, {3.659222423289282*^9, 
   3.6592224348079414`*^9}, {3.659222465862717*^9, 3.6592224855658445`*^9}, {
   3.6592225876956854`*^9, 3.659222597750261*^9}, 3.666090011522214*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.659221777250736*^9, 3.6592217958247986`*^9}, {
   3.6592218516539917`*^9, 3.659221854181136*^9}, {3.659222448215708*^9, 
   3.659222449422777*^9}, 3.659222604933672*^9, {3.6635431216058435`*^9, 
   3.6635432137393*^9}, {3.666088456753206*^9, 3.6660884860001125`*^9}, 
   3.6660900098102417`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6592234342841063`*^9, 3.6592234491999593`*^9}, 
   3.663546745479579*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6592246018306837`*^9, 3.6592246536036444`*^9}, {
  3.6635440771661034`*^9, 3.6635440804952126`*^9}, {3.6635453903690586`*^9, 
  3.6635453943437476`*^9}, {3.6635467568626623`*^9, 3.6635467577494626`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6635451555377026`*^9, 3.66354529876784*^9}, {
   3.6635454017924943`*^9, 3.6635454229072576`*^9}, 3.663546765891863*^9, {
   3.663611375979392*^9, 3.663611556777427*^9}, {3.663613522143287*^9, 
   3.663613525264473*^9}, {3.6636240487189193`*^9, 3.663624049871684*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665932091902555*^9, 3.6659321012249804`*^9}, {
   3.6659323232190547`*^9, 3.6659323235753937`*^9}, {3.6659373804790697`*^9, 
   3.6659373817806454`*^9}, {3.665937842882676*^9, 3.6659378433177986`*^9}, 
   3.665937936082734*^9, 3.666090013506877*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665996420453328*^9, 3.6659964207375193`*^9}, 
   3.6660900143775787`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.665996464791935*^9, 3.6659964841051655`*^9}, 
   3.6660900173853517`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6660020738287325`*^9, 3.6660021488476086`*^9}, 
   3.666090019762206*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.6660021546132584`*^9, 3.6660900211375723`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.666002158404981*^9, 3.666090022529678*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.6660021619644365`*^9, 3.6660043762324057`*^9, {3.6660049321427836`*^9, 
   3.6660049476740675`*^9}, 3.6660900238650427`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6660050197417774`*^9, 3.6660050314506273`*^9}, 
   3.6660900259288797`*^9}]
},
WindowSize->{955, 988},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
Magnification->0.949999988079071,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 94, 1, 28, "Input"],
Cell[654, 23, 21519, 503, 1199, "Input"],
Cell[CellGroupData[{
Cell[22198, 530, 27692, 811, 1289, "Input"],
Cell[49893, 1343, 696, 10, 28, "Output"],
Cell[50592, 1355, 696, 10, 28, "Output"],
Cell[51291, 1367, 717, 11, 28, "Output"],
Cell[52011, 1380, 716, 11, 28, "Output"],
Cell[52730, 1393, 696, 10, 28, "Output"],
Cell[53429, 1405, 696, 10, 28, "Output"],
Cell[54128, 1417, 717, 11, 28, "Output"],
Cell[54848, 1430, 711, 10, 28, "Output"]
}, Open  ]],
Cell[55574, 1443, 267, 3, 47, "Input"],
Cell[55844, 1448, 167, 2, 28, "Input"],
Cell[56014, 1452, 224, 3, 28, "Input"],
Cell[56241, 1457, 322, 4, 28, "Input"],
Cell[56566, 1463, 344, 5, 28, "Input"],
Cell[56913, 1470, 122, 2, 28, "Input"],
Cell[57038, 1474, 252, 3, 28, "Input"],
Cell[57293, 1479, 317, 4, 28, "Input"],
Cell[57613, 1485, 298, 4, 28, "Input"],
Cell[57914, 1491, 122, 2, 28, "Input"],
Cell[58039, 1495, 122, 2, 28, "Input"],
Cell[58164, 1499, 122, 2, 28, "Input"],
Cell[58289, 1503, 94, 1, 28, "Input"],
Cell[58386, 1506, 90, 1, 28, "Input"],
Cell[58479, 1509, 175, 3, 28, "Input"],
Cell[58657, 1514, 124, 2, 28, "Input"]
}
]
*)

(* End of internal cache information *)

